Start Small, Think Big: On Hyperparameter Optimization for Large-Scale Knowledge Graph Embeddings

Knowledge graph embedding (KGE) models are an effective and popular approach to represent and reason with multi-relational data. Prior studies have shown that KGE models are sensitive to hyperparameter settings, however, and that suitable choices are dataset-dependent. In this paper, we explore hyperparameter optimization (HPO) for very large knowledge graphs, where the cost of evaluating individual hyperparameter configurations is excessive. Prior studies often avoided this cost by using various heuristics; e.g., by training on a subgraph or by using fewer epochs. We systematically discuss and evaluate the quality and cost savings of such heuristics and other low-cost approximation techniques. Based on our findings, we introduce GraSH, an efficient multi-fidelity HPO algorithm for large-scale KGEs that combines both graph and epoch reduction techniques and runs in multiple rounds of increasing fidelities. We conducted an experimental study and found that GraSH obtains state-of-the-art results on large graphs at a low cost (three complete training runs in total).

==> compile.sh <==
#!/bin/bash

MAIN=main

rm tmp.*
rm tmp1.*
cp $MAIN.tex tmp1.tex
echo "\RequirePackage{snapshot}" > tmp.tex
cat tmp1.tex >> tmp.tex
pdflatex tmp.tex
bibtex tmp.aux
pdflatex tmp.tex
pdflatex tmp.tex
# cp tmp.pdf main.pdf

cp tmp.pdf $MAIN.pdf

cp tmp.dep $MAIN.dep

bundledoc --nokeepdirs --verbose --include="*.tex"  --include="*.bib" $MAIN.dep

rm tmp.*
rm tmp1.*
rm $MAIN.dep

#pdftk emnlp2020.pdf cat 1-8 output emnlp2020_main.pdf
#pdftk emnlp2020.pdf cat 9-10 output emnlp2020_appendix.pdf

